Analysis of a Dynamic Voluntary Contribution Mechanism Public Good Game

I present a dynamic, voluntary contribution mechanism, public good game and derive its potential outcomes. In each period, players endogenously determine contribution productivity by engaging in costly investment. The level of contribution productivity carries from period to period, creating a dynamic link between periods. The investment mimics investing in the stock of technology for producing public goods such as national defense or a clean environment. After investing, players decide how much of their remaining money to contribute to provision of the public good, as in traditional public good games. I analyze three kinds of outcomes of the game: the lowest payoff outcome, the Nash Equilibria, and socially optimal behavior. In the lowest payoff outcome, all players receive payoffs of zero. Nash Equilibrium occurs when players invest any amount and contribute all or nothing depending on the contribution productivity. Therefore, there are infinitely many Nash Equilibria strategies. Finally, the socially optimal result occurs when players invest everything in early periods, then at some point switch to contributing everything. My goal is to discover and explain this point. I use mathematical analysis and computer simulation to derive the results.

==> build.sh <==
#!/usr/bin/env bash

set -e

# Ensure that the CWD is set to script's location
cd "${0%/*}"
CWD=$(pwd)

: ${INTERACTION:=errorstopmode}
: ${OUTDIR:=dist}
: ${JOBNAME:=report}
DRAFT=""
FAST=false
SYNCTEX=1

usage() { echo "Usage: $0 [-f -d]" 1>&2; exit 1; }

while getopts "df" o
do
	case "${o}" in
		f)
			FAST=true
			;;
		d)
			DRAFT="\def\draft{true}"
			JOBNAME="$JOBNAME-draft"
			;;
		*)
			usage
			;;
	esac
done
shift $((OPTIND-1))

if [ $FAST == false ]
then
	mkdir -p ${OUTDIR}/tmp
	cp ${OUTDIR}/*.pdf ${OUTDIR}/tmp || true
	rm -f ${OUTDIR}/*.*
	cp ${OUTDIR}/tmp/*.pdf ${OUTDIR} || true
	rm -rf ${OUTDIR}/tmp
	mkdir -p ${OUTDIR}/figures
fi

if [ -n "$CI_BUILD_REF" ];
then
	printf "\providecommand{\\\version}{%s}" $(echo $CI_BUILD_REF | cut -c1-8) > version.tex
fi

latexmk -cd -dvi- -f -pdf -ps- -time -shell-escape \
	-jobname=${JOBNAME} \
	-outdir=${OUTDIR} \
	--synctex=${SYNCTEX} \
	--interaction=${INTERACTION} \
	-pdflatex='xelatex %O "\def\dummy{} '${REVIEW}' '${DRAFT}' \input %S "' \
	main

if [ $FAST == false ]
then
	rm -f ${OUTDIR}/*.{aux,log,out,xwm,toc,lof,lot,bib,bcf,blg,xml,fls,fdb_latexmk}
fi

echo "Done."

